Hybrid machine-learned homogenization: Bayesian data mining and convolutional neural networks

Beyond the generally deployed features for microstructure property prediction this study aims to improve the machine learned prediction by developing novel feature descriptors. Therefore, Bayesian infused data mining is conducted to acquire samples containing characteristics inexplicable to the current feature set, and suitable feature descriptors to describe these characteristics are proposed. The iterative development of feature descriptors resulted in 37 novel features, being able to reduce the prediction error by roughly one third. To further improve the predictive model, convolutional neural networks (Conv Nets) are deployed to generate auxiliary features in a supervised machine learning manner. The Conv Nets were able to outperform the feature based approach. A key ingredient for that is a newly proposed data augmentation scheme and the development of so-called deep inception modules. A combination of the feature based approach and the convolutional neural network leads to a hybrid neural network: A parallel deployment of the both neural network archetypes in a single model achieved a relative rooted mean squared error below 1%, more than halving the error compared to prior models operating on the same data. The hybrid neural network was found powerful enough to be extended to predict variable material parameters, from a low to high phase contrast, while allowing for arbitrary microstructure geometry at the same time.

==> recompile.sh <==

full=false
debug=false
keep=false
for args in "$@"; do
    case "$1" in 
        -f | --full) # keep the tex debugging files
            full=true
        shift
    esac
    case "$1" in 
        -d | --debug) # keep the tex debugging files
            debug=true
        shift
    esac
    case "$1" in 
        -k | --keep) # keep the tex debugging files
            keep=true
        shift
    esac
done


if $full; then
    if $debug; then
        pdflatex main.tex
        #biber main.aux
        bibtex main.aux
        pdflatex main.tex
    else
        pdflatex -interaction nonstopmode main.tex
        #biber main
        bibtex main.aux
        pdflatex -interaction nonstopmode main.tex 
    fi
elif $debug; then
    pdflatex main.tex
else 
    pdflatex -interaction nonstopmode main.tex
fi


#mv main.pdf sn-article.pdf
if [ "$keep" = false ]; then
    rm_textrail.sh
fi

